300 GHz Radar Object Recognition based on Deep Neural Networks and Transfer Learning

For high resolution scene mapping and object recognition, optical technologies such as cameras and LiDAR are the sensors of choice. However, for robust future vehicle autonomy and driver assistance in adverse weather conditions, improvements in automotive radar technology, and the development of algorithms and machine learning for robust mapping and recognition are essential. In this paper, we describe a methodology based on deep neural networks to recognise objects in 300GHz radar images, investigating robustness to changes in range, orientation and different receivers in a laboratory environment. As the training data is limited, we have also investigated the effects of transfer learning. As a necessary first step before road trials, we have also considered detection and classification in multiple object scenes.

==> compress_figures.sh <==
#!/bin/bash

for image_file in $(ls figures/*.pdf)
do
	gs -sDEVICE=pdfwrite -dCompatibilityLevel=1.4 -dNOPAUSE -dQUIET -dBATCH -sOutputFile=compressed/$image_file $image_file
        echo "$image_file"
        #mv "figures/$image_file" "compressed/$image_file" # or any other action
done



==> script.sh <==
#!/bin/bash

for image_file in $(ls figures/)
do
if grep $image_file *.log -c > 1
then
        echo "File $image_file is in use."
else
        echo "File $image_file is not in use."
        mv "figures/$image_file" "moved/$image_file" # or any other action
fi
done

